Gravitational Raman Scattering: a Systematic Toolkit for Tidal Effects in General Relativity

We present a framework for systematic computations of scattering amplitudes for gravitational Raman scattering, -- the inelastic scattering of massless fields off compact relativistic objects. We focus on the small-frequency (post-Minkowskian, PM) regime relevant for the study of tidal effects, which can be mapped onto gravitational wave observables during the inspiraling phase of a merger. We demonstrate that this setup is ideal for systematic studies of tidal effects, in a way that is free from coordinate, gauge, and field redefinition ambiguities. We use a combination of worldline effective field theory, the background field method, and advanced scattering amplitude techniques to derive phase shifts for scattering of spin-$0,1,2$ fields off generic compact objects at third PM order. We demonstrate that the inclusion of the recoil of the object is crucial for consistency of this calculation. Focusing on a particular case of black holes, we extract the leading static and dynamical Love numbers of the spin-0 field and the static Love number of the spin-1 field in four dimensions by matching our EFT amplitudes and calculations in General Relativity. We show, fully on-shell, that the leading static Love numbers vanish identically, while the dynamical Love numbers are not zero and run logarithmically. The latter resolves the ambiguities of previous off-shell matching calculations. We also extend our results to seven dimensions, where spin-2 Love numbers undergo a renormalization group running at 2PM, which we compute explicitly. In addition, we extract the leading static Love numbers of spin-0 and spin-1 fields in five dimensions, which also run.

==> Partialwave_Worldline.m <==
(* ::Package:: *)

localbasis[A] = {H[1, 2], V[1, 2]}
 
localbasis[h] = {H[1, 2]^2, V[1, 2]^2, -1/4*(H[1, 2]*V[1, 2])}
 
vert[A] = {{1/Sqrt[(-3 + d + j)/j], sc[w[1], n]^j}, 
     {1/Sqrt[((-3 + d)*(1 + j)*(-3 + d + j))/(j*(-4 + d + j))], 
      sc[w[1], n]^(-1 + j)*(sc[w[1], \[Epsilon][1]]*sc[w[2], n] - 
        sc[w[1], n]*sc[w[2], \[Epsilon][1]])}}
 
vert[h] = {{Sqrt[((-2 + d)*(-1 + j)*j)/((-3 + d)*(-3 + d + j)*(-2 + d + j))], 
      sc[w[1], n]^j}, {Sqrt[2]/Sqrt[((-3 + d)*(1 + j)*(-3 + d + j)*
          (-2 + d + j))/((-1 + j)*j*(-4 + d + j))], sc[w[1], n]^(-2 + j)*
       (sc[w[1], \[Epsilon][1]]*sc[w[2], n] - sc[w[1], n]*
         sc[w[2], \[Epsilon][1]])*sc[\[Epsilon][1], w[1]]}, 
     {Sqrt[2]/Sqrt[((-4 + d)*(-1 + d)*(1 + j)*(-2 + d + j))/
         ((-1 + j)*(-4 + d + j))], sc[w[1], n]^(-2 + j)*
       (sc[w[1], \[Epsilon][1]]*sc[w[2], n] - sc[w[1], n]*
          sc[w[2], \[Epsilon][1]])^2}}
 
Attributes[sc] = {Orderless}
 
partialwaves[A] = {{{j}, {-1/4*(pj[x, 1] + (1 + x)*pj[x, 2])/
         (j*(-3 + d + j)*\[Omega]^2), (pj[x, 1] + (-1 + x)*pj[x, 2])/
        (4*j*(-3 + d + j)*\[Omega]^2)}}, 
     {{j, 1}, {((-3 + d)*pj[x, 1] + (1 + x)*pj[x, 2])/
        (4*(-3 + d)*j*(-3 + d + j)*\[Omega]^2), 
       ((-3 + d)*pj[x, 1] + (-1 + x)*pj[x, 2])/(4*(-3 + d)*j*(-3 + d + j)*
         \[Omega]^2)}}}
 
partialwaves[h] = 
    {{{j}, {((-2 + d)*(2*j*(-3 + d + j)*pj[x, 0] + 
          2*(4 + 6*x + 2*(-3 + j)*j*(1 + x) + d*(-2 - 3*x + 2*j*(1 + x)))*
           pj[x, 1] + (1 + x)*(((-2 + j)*(-1 + j)*(1 + x) + d*(-2 + j + 
                (-6 + j)*x))*pj[x, 2] - (2 + d)*x*(1 + x)*pj[x, 3])))/
        (16*(-3 + d)*(-1 + j)*j*(-3 + d + j)*(-2 + d + j)*(-1 + x^2)), ((-2 + d)*(2*j*(-3 + d + j)*pj[x, 0] + 
          2*(-4 + d*(2 + 2*j*(-1 + x) - 3*x) + 2*(-3 + j)*j*(-1 + x) + 6*x)*
           pj[x, 1] + (-1 + x)*(((-2 + j)*(-1 + j)*(-1 + x) + 
              d*(2 - j + (-6 + j)*x))*pj[x, 2] - (2 + d)*(-1 + x)*x*
             pj[x, 3])))/(16*(-3 + d)*(-1 + j)*j*(-3 + d + j)*(-2 + d + j)*
         (-1 + x^2)), ((-2 + d)*(2*j*(-3 + d + j)*pj[x, 0] + 
          2*(6 + 2*(-3 + j)*j + d*(-3 + 2*j))*x*pj[x, 1] + 
          (-((-2 + j)*(-1 + d + j)) + (2 + d*(-6 + j) - 3*j + j^2)*x^2)*
           pj[x, 2] - (2 + d)*x*(-1 + x^2)*pj[x, 3]))/(2*(-3 + d)*(-1 + j)*j*
         (-3 + d + j)*(-2 + d + j)*(-1 + x^2))}}, 
     {{j, 1}, {-1/8*(j*(-3 + d + j)*(d^2*x + (-1 + x)*
             (4 + (-3 + j)*j*(1 + x)) + d*(3 + (-2 + x)*x + j*(-1 + x^2)))*
           pj[x, 0] - (-(d*(-1 + j)*(-2 + d + j)) + 4*x - 
            d*(8 + d*(-3 + j) + (-3 + j)*j)*x + 
            (-8 + d*(10 + d^2 + d*(-5 + j) + (-3 + j)*j))*x^2 + 
            (4 + d*(1 + j)*(-4 + d + j))*x^3)*pj[x, 1])/((-3 + d)*(-1 + j)*j*
          (-3 + d + j)*(-2 + d + j)*(-1 + x)^3*(1 + x)), 
       (j*(-3 + d + j)*(-(d^2*x) - 4*(1 + x) + (-3 + j)*j*(-1 + x^2) + 
           d*(3 + x*(2 + x) + j*(-1 + x^2)))*pj[x, 0] + 
         (-(d*(-1 + j)*(-2 + d + j)) + (-4 + d*(8 + d*(-3 + j) + (-3 + j)*j))*
            x + (-8 + d*(10 + d^2 + d*(-5 + j) + (-3 + j)*j))*x^2 - 
           (4 + d*(1 + j)*(-4 + d + j))*x^3)*pj[x, 1])/(8*(-3 + d)*(-1 + j)*j*
         (-3 + d + j)*(-2 + d + j)*(-1 + x)*(1 + x)^3), 
       ((-2 + d)*(-(d*j*(-3 + d + j)*x*pj[x, 0]) + 
          (-((-1 + j)*(-2 + d + j)) + (2 - 3*d + d^2 + (-3 + d)*j + j^2)*x^2)*
           pj[x, 1]))/((-3 + d)*(-1 + j)*j*(-3 + d + j)*(-2 + d + j)*
         (-1 + x^2)^2)}}, 
     {{j, 2}, {(j*(-3 + d + j)*(d^2 + d*(-1 - j + 4*x + (-1 + j)*x^2) + 
           (-1 + x)*(4*x + (-3 + j)*j*(1 + x)))*pj[x, 0] - 
         (-2*(-1 + d)*(-1 + j)*(-2 + d + j) + (-8 + d*(8 + (-4 + d)*d) + 
             6*j - 2*d*j - 2*j^2)*x + 2*(-1 + d)*(-2 + d + (-3 + d)*j + j^2)*
            x^2 + 2*j*(-3 + d + j)*x^3)*pj[x, 1])/(8*(-3 + d)*(-1 + d)*
         (-1 + j)*j*(-3 + d + j)*(-2 + d + j)*(-1 + x)^3*(1 + x)), 
       (j*(-3 + d + j)*(d^2 + 4*x*(1 + x) + (-3 + j)*j*(-1 + x^2) + 
           d*(-1 - x*(4 + x) + j*(-1 + x^2)))*pj[x, 0] + 
         (-2*(-1 + d)*(-1 + j)*(-2 + d + j) + (8 + 4*d^2 - d^3 + 
             2*d*(-4 + j) + 2*(-3 + j)*j)*x + 2*(-1 + d)*
            (-2 + d + (-3 + d)*j + j^2)*x^2 - 2*j*(-3 + d + j)*x^3)*pj[x, 1])/
        (8*(-3 + d)*(-1 + d)*(-1 + j)*j*(-3 + d + j)*(-2 + d + j)*(-1 + x)*
         (1 + x)^3), 
       ((-2 + d)*(j*(-3 + d + j)*(d^2 - (4 + (-3 + j)*j)*(-1 + x^2) + 
            d*(-5 + j + x^2 - j*x^2))*pj[x, 0] + 
          x*(6*d^2 - d^3 + 2*(-3 + j)*j*(-1 + x^2) + 2*d*(-4 + j*(-1 + x^2)))*
           pj[x, 1]))/((-4 + d)*(-3 + d)*(-1 + d)*(-1 + j)*j*(-3 + d + j)*
         (-2 + d + j)*(-1 + x^2)^2)}}}
 
partialwaves[S] = {{{j}, {pj[x, 0]}}}
 
norms[A] = {(2^(-3 + d)*Gamma[-1 + d/2]^2*Gamma[1 + j])/
      ((-3 + d + 2*j)*Gamma[-3 + d + j]), 
     (2^(-3 + d)*(1 + j)*Gamma[-1 + d/2]^2*Gamma[j])/
      ((-3 + d)*(-3 + d + j)*(-3 + d + 2*j)*Gamma[-4 + d + j])}
 
norms[h] = {(2^(-3 + d)*Gamma[-1 + d/2]^2*Gamma[1 + j])/
      ((-3 + d + 2*j)*Gamma[-3 + d + j]), 
     (2^(-3 + d)*(1 + j)*Gamma[-1 + d/2]^2*Gamma[j])/
      ((-3 + d)*(-3 + d + j)*(-3 + d + 2*j)*Gamma[-4 + d + j]), 
     (Sqrt[Pi]*Gamma[-2 + d/2]*Gamma[-2 + d]*Gamma[2 + j])/
      (2*(-1 + j)*(-2 + d + j)*(-3 + d + 2*j)*Gamma[1/2 + d/2]*
       Gamma[-4 + d + j])}
 
\[Rho]dim[{j}] = ((-3 + d + 2*j)*Gamma[-3 + d + j])/
     (Gamma[-2 + d]*Gamma[1 + j])
 
\[Rho]dim[{j, 1}] = ((-3 + d + 2*j)*Gamma[-2 + d + j])/
     ((1 + j)*(-4 + d + j)*Gamma[-3 + d]*Gamma[j])
 
\[Rho]dim[{j, 2}] = ((-4 + d)*(-1 + d)*(-1 + j)*(-3 + d + 2*j)*
      Gamma[-1 + d + j])/(2*(-4 + d + j)*(-3 + d + j)*Gamma[-2 + d]*
      Gamma[2 + j])
 
nrep[a_] := ((4*Pi)^(d - 2)/Vol[d - 2])*\[Rho]dim[a]
 
Vol[d_] := (Pi^((1/2)*(-1 + d))*2*Pi)/Gamma[(1 + d)/2]


==> highD_const.m <==
(* ::Package:: *)

(* ::Input:: *)
(*\[CapitalDelta]G2H=1/(108 (-1+x^2)) (1/(x Sqrt[1-x^2]) I (9/2-7 x^2) (5 \[Pi]^2+6 ArcSin[x] (-4 I-2 \[Pi]+4 I Log[x]+I Log[-(4/(-1+x^2))])+6 Log[-(1/2)+(I x)/(2 Sqrt[1-x^2])] Log[1/2+(I x)/(2 Sqrt[1-x^2])]+6 I \[Pi] (Log[4]-Log[2+(2 I x)/Sqrt[1-x^2]])+12 Log[1-2 x^2+2 I x Sqrt[1-x^2]]+12 PolyLog[2,-((I x)/Sqrt[1-x^2])]-12 PolyLog[2,(I x)/Sqrt[1-x^2]]+12 PolyLog[2,1/2+(I x)/(2 Sqrt[1-x^2])]))+(4-4 x^2+Log[32]+(-1+6 x^2) Log[x])/(9 (-1+x^2));*)


(* ::Input:: *)
(*\[CapitalDelta]G2V=1/108 (-((6 (2+56 Log[2]-2 x^2 (-3+4 x^2+Log[8192])+2 (34-25 x^2+6 x^4) Log[x]))/(-1+x^2)^2)+(3 I (6-(13 x^2)/2+3 x^4) (5 \[Pi]^2+6 ArcSin[x] (-2 (2 I+\[Pi])+4 I Log[x]+I Log[-(4/(-1+x^2))])-6 I \[Pi] Log[1/2+(I x)/(2 Sqrt[1-x^2])]+6 Log[-(1/2)+(I x)/(2 Sqrt[1-x^2])] Log[1/2+(I x)/(2 Sqrt[1-x^2])]+12 Log[1-2 x^2+2 I x Sqrt[1-x^2]]+12 PolyLog[2,-((I x)/Sqrt[1-x^2])]-12 PolyLog[2,(I x)/Sqrt[1-x^2]]+12 PolyLog[2,1/2+(I x)/(2 Sqrt[1-x^2])]))/(x (1-x^2)^(5/2)));*)


(* ::Input:: *)
(*\[CapitalDelta]G2H2=1/57600 (4080 (EulerGamma+Log[4])+1/(-1+x^2)^2 (300 (2-3 x^2)+4 (523-623 x^2+15 EulerGamma (-23+28 x^2))+8 x^2 (-24+30 (-21+26 x^2) Log[x]+x^2 (49-390 PolyGamma[0,5/2])+315 PolyGamma[0,5/2])+(1/((1-x^2)^(3/2)))75 (3-10 x^2+8 x^4) (I \[Pi]^2 x-12 (-3+EulerGamma) (1-x^2)^(3/2)+6 \[Pi] (x+2 I Sqrt[1-x^2])-12 (-I+\[Pi]) x ArcCosh[x]+3 (8 x^2 Sqrt[1-x^2] Log[x]+4 x ArcSin[x] (-1+Log[2]+2 Log[x])+I x Log[1-(I x)/Sqrt[1-x^2]]^2-4 x^2 Sqrt[1-x^2] Log[1+(I x)/Sqrt[1-x^2]]+4 Sqrt[1-x^2] (x^2 Log[4]+Log[1+(I x)/Sqrt[1-x^2]])-I x (2 Log[1/2-(I x)/(2 Sqrt[1-x^2])] Log[1/2+(I x)/(2 Sqrt[1-x^2])]+Log[1+(I x)/Sqrt[1-x^2]]^2)+4 Sqrt[1-x^2] Log[1-x^2-I x Sqrt[1-x^2]]-4 x^2 Sqrt[1-x^2] Log[1-x^2-I x Sqrt[1-x^2]])-12 I x (PolyLog[2,-((I x)/Sqrt[1-x^2])]-PolyLog[2,(I x)/Sqrt[1-x^2]]+PolyLog[2,1/2+(I x)/(2 Sqrt[1-x^2])]))));*)


(* ::Input:: *)
(*\[CapitalDelta]G2V2=1/288000 (30480 (EulerGamma+Log[4])+1/(-1+x^2)^4 (60 x^2 (75-79 x^2+75 x^4)+4 (-2994+1429 x^2+1700 x^4-3115 x^6+15 EulerGamma (92-2 x^2-125 x^4+140 x^6))+8 x^2 (36+30 (192-254 x^2+121 x^4+46 x^6) Log[x]+x^4 (513-1815 PolyGamma[0,5/2])-2880 PolyGamma[0,5/2]-x^6 (337+690 PolyGamma[0,5/2])+x^2 (-567+3810 PolyGamma[0,5/2]))+1/(1-x^2)^(3/2) 75 (40-110 x^2+161 x^4-110 x^6+40 x^8) (I \[Pi]^2 x-12 (-3+EulerGamma) (1-x^2)^(3/2)+6 \[Pi] (x+2 I Sqrt[1-x^2])-12 (-I+\[Pi]) x ArcCosh[x]+3 (8 x^2 Sqrt[1-x^2] Log[x]+4 x ArcSin[x] (-1+Log[2]+2 Log[x])+I x Log[1-(I x)/Sqrt[1-x^2]]^2-4 x^2 Sqrt[1-x^2] Log[1+(I x)/Sqrt[1-x^2]]+4 Sqrt[1-x^2] (x^2 Log[4]+Log[1+(I x)/Sqrt[1-x^2]])-I x (2 Log[1/2-(I x)/(2 Sqrt[1-x^2])] Log[1/2+(I x)/(2 Sqrt[1-x^2])]+Log[1+(I x)/Sqrt[1-x^2]]^2)+4 Sqrt[1-x^2] Log[1-x^2-I x Sqrt[1-x^2]]-4 x^2 Sqrt[1-x^2] Log[1-x^2-I x Sqrt[1-x^2]])-12 I x (PolyLog[2,-((I x)/Sqrt[1-x^2])]-PolyLog[2,(I x)/Sqrt[1-x^2]]+PolyLog[2,1/2+(I x)/(2 Sqrt[1-x^2])]))));*)


(* ::Input:: *)
(*\[CapitalDelta]G2G=31/45 (EulerGamma+Log[4])+1/(21600 (-1+x^2)^3) (150 (-9+11 x^2)+6 (-217+863 x^2-1246 x^4+10 EulerGamma (23-72 x^2+84 x^4))+4 x^2 (297+60 (9-30 x^2+56 x^4) Log[x]-270 PolyGamma[0,5/2]+75 x^2 (-5+12 PolyGamma[0,5/2])-28 x^4 (-1+60 PolyGamma[0,5/2]))+1/(1-x^2)^(3/2) 75 (-15+46 x^2-48 x^4+24 x^6) (I \[Pi]^2 x-12 (-3+EulerGamma) (1-x^2)^(3/2)+6 \[Pi] (x+2 I Sqrt[1-x^2])-12 (-I+\[Pi]) x ArcCosh[x]+3 (8 x^2 Sqrt[1-x^2] Log[x]+4 x ArcSin[x] (-1+Log[2]+2 Log[x])+I x Log[1-(I x)/Sqrt[1-x^2]]^2-4 x^2 Sqrt[1-x^2] Log[1+(I x)/Sqrt[1-x^2]]+4 Sqrt[1-x^2] (x^2 Log[4]+Log[1+(I x)/Sqrt[1-x^2]])-I x (2 Log[1/2-(I x)/(2 Sqrt[1-x^2])] Log[1/2+(I x)/(2 Sqrt[1-x^2])]+Log[1+(I x)/Sqrt[1-x^2]]^2)+4 Sqrt[1-x^2] Log[1-x^2-I x Sqrt[1-x^2]]-4 x^2 Sqrt[1-x^2] Log[1-x^2-I x Sqrt[1-x^2]])-12 I x (PolyLog[2,-((I x)/Sqrt[1-x^2])]-PolyLog[2,(I x)/Sqrt[1-x^2]]+PolyLog[2,1/2+(I x)/(2 Sqrt[1-x^2])])));*)

